Metamorphic Testing for Object Detection Systems

Recent advances in deep neural networks (DNNs) have led to object detectors that can rapidly process pictures or videos, and recognize the objects that they contain. Despite the promising progress by industrial manufacturers such as Amazon and Google in commercializing deep learning-based object detection as a standard computer vision service, object detection systems - similar to traditional software - may still produce incorrect results. These errors, in turn, can lead to severe negative outcomes for the users of these object detection systems. For instance, an autonomous driving system that fails to detect pedestrians can cause accidents or even fatalities. However, principled, systematic methods for testing object detection systems do not yet exist, despite their importance. To fill this critical gap, we introduce the design and realization of MetaOD, the first metamorphic testing system for object detectors to effectively reveal erroneous detection results by commercial object detectors. To this end, we (1) synthesize natural-looking images by inserting extra object instances into background images, and (2) design metamorphic conditions asserting the equivalence of object detection results between the original and synthetic images after excluding the prediction results on the inserted objects. MetaOD is designed as a streamlined workflow that performs object extraction, selection, and insertion. Evaluated on four commercial object detection services and four pretrained models provided by the TensorFlow API, MetaOD found tens of thousands of detection defects in these object detectors. To further demonstrate the practical usage of MetaOD, we use the synthetic images that cause erroneous detection results to retrain the model. Our results show that the model performance is increased significantly, from an mAP score of 9.3 to an mAP score of 10.5.

==> fig/barplot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

import csv

with open('outputs.txt') as f:
    # let's do 20% 40% 60% 80% 100%
    a = []
    lines = f.readlines()
    for l in lines:
        items = l.split(",")
        t = []
        for item in items:
            t.append(float(item))
        a.append(t)
    print (a)
    # c1 = sum(1 for i in tt if i <= 0.20)
    # c2 = sum(1 for i in tt if i <= 0.40 and i > 0.20)
    # c3 = sum(1 for i in tt if i <= 0.60 and i > 0.40)
    # c4 = sum(1 for i in tt if i <= 0.80 and i > 0.60)
    # c5 = sum(1 for i in tt if i > 0.80)

    labels = ['[0,20%]', '(20%,40%]', '(40%,60%]', '(60%,80%]', '(80%,100%]']

    x = np.arange(len(labels))  # the label locations
    width = 0.35  # the width of the bars


    font = {'family' : 'normal',
            'size'   : 24.5}

    plt.rc('font', **font)
    fig, ax = plt.subplots()
    ax.bar(x - width*7/8, a[0], width/4, label='Amazon Rekognintion')
    ax.bar(x - width*5/8, a[1], width/4, label='Google AutoML Vision')
    ax.bar(x - width*3/8, a[2], width/4, label='IBM Vision API')
    ax.bar(x - width/8, a[3], width/4, label='Microsoft Vision API')
    ax.bar(x + width/8, a[4], width/4, label='Tensorflow SSD MobileNet')
    ax.bar(x + width*3/8, a[5], width/4, label='Tensorflow SSD Inception')
    ax.bar(x + width*5/8, a[6], width/4, label='Tensorflow RCNN Resnet')
    ax.bar(x + width*7/8, a[7], width/4, label='Tensorflow RCNN Inception')
    
    # Add some text for labels, title and custom x-axis tick labels, etc.
    ax.set_ylabel('Percentage (%)')
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    # Shrink current axis by 20%
    box = ax.get_position()
    ax.set_position([box.x0, box.y0, box.width * 0.8, box.height])
    # Put a legend to the right of the current axis
    ax.legend(loc='center left', bbox_to_anchor=(1, 0.5))
    #ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.05),
    #      ncol=3, fancybox=True, shadow=True)
    # ax.legend(loc='upper right')
    
    def autolabel(rects):
        """Attach a text label above each bar in *rects*, displaying its height."""
        for rect in rects:
            height = rect.get_height()
            ax.annotate('{}'.format(height),
                        xy=(rect.get_x() + rect.get_width() / 2, height),
                        xytext=(0, 3),  # 3 points vertical offset
                        textcoords="offset points",
                        ha='center', va='bottom')
    # autolabel(rects1)
    # autolabel(rects2)
    # autolabel(rects3)
    # autolabel(rects4)
    fig.tight_layout()
    fig.set_size_inches(23.5, 10.5)

    plt.savefig('augmentation.pdf')


==> fig/barplot_process.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

import csv, sys

with open(sys.argv[1]) as inf:
    # let's do 20% 40% 60% 80% 100%
    reader = csv.reader(inf, delimiter=" ")
    a = []
    for i in range(1):
        first_col = list(zip(*reader))[0]
        tt = []
        for x in first_col:
            if x != "0.0":
                tt.append(float(x))

        c1 = sum(1 for i in tt if i <= 0.20)
        c2 = sum(1 for i in tt if i <= 0.40 and i > 0.20)
        c3 = sum(1 for i in tt if i <= 0.60 and i > 0.40)
        c4 = sum(1 for i in tt if i <= 0.80 and i > 0.60)
        c5 = sum(1 for i in tt if i > 0.80)
        a.append((c1/len(tt), c2/len(tt), c3/len(tt), c4/len(tt), c5/len(tt)))
        print (a[0])


==> fig/boxplot.py <==
import numpy as np
import matplotlib.pyplot as plt
import csv

with open('results.txt') as inf:
    reader = csv.reader(inf, delimiter=" ")
    first_col = list(zip(*reader))[0]
    tt = []
    for x in first_col:
        tt.append(float(x))

    # x1 = 10*np.random.random(100)
    #x2 = 10*np.random.exponential(0.5, 100)
    #x3 = 10*np.random.normal(0, 0.4, 100)
    
    # postings.boxplot(column='price', by='location')
    # plt.boxplot ([x1, x2, x3])
    green_diamond = dict(markerfacecolor='g', marker='D')
    plt.boxplot ([tt], flierprops=green_diamond)
    plt.show()

